Gradient Properties of Perturbative Multiscalar RG Flows to Six Loops

The gradient property of the renormalisation group (RG) flow of multiscalar theories is examined perturbatively in $d=4$ and $d=4-\varepsilon$ dimensions. Such theories undergo RG flows in the space of quartic couplings $\lambda^I$. Starting at five loops, the relevant vector field that determines the physical RG flow is not the beta function traditionally computed in a minimal subtraction scheme in dimensional regularisation, but a suitable modification of it, the $B$ function. It is found that up to five loops the $B$ vector field is gradient, i.e. $B^I=G^{IJ}\partial A / \partial\lambda^J$ with $A$ a scalar and $G_{IJ}$ a rank-two symmetric tensor of the couplings. Up to five loops the beta function is also gradient, but it fails to be so at six loops. The conditions under which the $B$ function (and hence the RG flow) is gradient at six loops are specified, but their verification rests on a separate six-loop computation that remains to be performed.

==> anc/Constraints.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    101943,       2343]
NotebookOptionsPosition[     99149,       2287]
NotebookOutlinePosition[     99554,       2303]
CellTagsIndexPosition[     99511,       2300]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Gradient Flow Constraints on the Beta Function", "Title",
 CellChangeTimes->{{3.917972540512626*^9, 3.9179725589441752`*^9}, {
  3.918019155139563*^9, 3.918019155622987*^9}, {3.918019781400663*^9, 
  3.918019784974915*^9}},ExpressionUUID->"a5217d75-3073-49cc-9783-\
d44b2a76405e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.91796993720592*^9, 3.9179699478090878`*^9}, {
   3.9179699814917545`*^9, 3.917969984262435*^9}, 3.9180213919177136`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"7aa86d19-0076-42bd-9c49-be7672c4ac2f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"<<", "betaCons.mx"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Brings", " ", "\[Beta]Cons", " ", "to", " ", "scope"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "betaConsepsilon.mx"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Brings", " ", "\[Beta]Cons\[CurlyEpsilon]", " ", "to", " ", "scope"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "CoeffsList.mx"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Brings", " ", "CoeffsList", " ", "to", " ", "scope"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"<<", "betaArray.mx"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Brings", " ", "\[Beta]Array", " ", "to", " ", "scope"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"<<", "SArray.mx", " ", 
  RowBox[{"(*", 
   RowBox[{"Brings", " ", "SArray", " ", "to", " ", "scope"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9179720377662687`*^9, 3.917972051224129*^9}, {
  3.918018767926898*^9, 3.918018822760797*^9}, {3.918019162183213*^9, 
  3.9180191640509253`*^9}, {3.9180213512188272`*^9, 3.918021387485701*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"db58d531-0945-41bd-b457-26962dea077a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"b", "[", 
   RowBox[{"5", ",", "10"}], "]"}], "/.", "CoeffsList"}]], "Input",
 CellChangeTimes->{{3.918018862613895*^9, 3.918018901626822*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"1194352d-36ad-4791-b345-7e00d5ba0976"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "12"], " ", 
  RowBox[{"(", 
   RowBox[{"168", "+", 
    FractionBox[
     SuperscriptBox["\[Pi]", "4"], "5"], "-", 
    RowBox[{"156", " ", "z3"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.91801883569283*^9, {3.918018869227467*^9, 3.918018895954974*^9}, 
   3.918019469133079*^9, 3.918019548977036*^9, 3.918019755514121*^9, 
   3.9180213967871466`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"e5dfebe6-527f-4f9f-8a14-5c939b641b04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"c", "[", 
   RowBox[{"5", ",", "1"}], "]"}], "/.", "CoeffsList"}]], "Input",
 CellChangeTimes->{{3.9180189072079287`*^9, 3.918018909028048*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"87b47610-e72a-4590-8719-f7a3921c97ca"],

Cell[BoxData[
 FractionBox["209", "1536"]], "Output",
 CellChangeTimes->{3.918018909310693*^9, 3.918019470293714*^9, 
  3.918019549712837*^9, 3.9180197533102083`*^9, 3.918021397684263*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"85c039f9-2b4f-40f6-b880-33d6df11471e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]Cons", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "4"}], "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Contstraints", " ", "at", " ", "four", " ", "loops", " ", "in", " ", 
     "d"}], "=", "4"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", "CoeffsList"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.9179720566374373`*^9, 3.917972064560694*^9}, {
   3.917972206620116*^9, 3.917972212045384*^9}, 3.917972485173299*^9, {
   3.91801896834275*^9, 3.918018977181671*^9}, {3.918019653124226*^9, 
   3.918019668129862*^9}, {3.918019700553233*^9, 3.918019740807433*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"7066b21a-c939-42b3-b3b2-53cf8c0f09fa"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "5"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"3", ",", "1"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"c", "[", 
       RowBox[{"4", ",", "1"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "1"}], "]"}]}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], "+", 
     RowBox[{"b", "[", 
      RowBox[{"4", ",", "13"}], "]"}], "+", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "15"}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "4"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "13"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "15"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"3", ",", "1"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"c", "[", 
       RowBox[{"4", ",", "2"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "2"}], "]"}], " ", 
         RowBox[{"c", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"c", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{"c", "[", 
         RowBox[{"4", ",", "3"}], "]"}], "+", 
        RowBox[{"c", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], ")"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"4", ",", "4"}], "]"}], "+", 
     RowBox[{"b", "[", 
      RowBox[{"4", ",", "9"}], "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"b", "[", 
          RowBox[{"4", ",", "1"}], "]"}]}], "+", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "11"}], "]"}], "+", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "18"}], "]"}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "6"}], "]"}]}], "+", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "10"}], "]"}], "+", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "19"}], "]"}]}], ")"}]}]}], "\[Equal]", "0"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.917972065570483*^9, 3.9179722131592937`*^9, 3.9179724019909744`*^9, 
   3.9179724861944337`*^9, 3.918018978176792*^9, 3.91801947576504*^9, 
   3.9180195528567247`*^9, 3.918019659655138*^9, {3.9180197113972063`*^9, 
   3.9180197411672573`*^9}, 3.9180213991464705`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"b40f7d33-c5fd-42e0-8f2a-36094bae8341"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.917972065570483*^9, 3.9179722131592937`*^9, 3.9179724019909744`*^9, 
   3.9179724861944337`*^9, 3.918018978176792*^9, 3.91801947576504*^9, 
   3.9180195528567247`*^9, 3.918019659655138*^9, {3.9180197113972063`*^9, 
   3.9180197411672573`*^9}, 3.9180213991622047`*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"7689d4e4-c717-4d87-8402-cf0dae1e55fc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[Beta]Cons", "/.", "CoeffsList"}], "//", "Simplify"}], ")"}], "/.", 
   RowBox[{"True", "->", "Nothing"}]}], "//", "Union", " ", 
  RowBox[{"(*", 
   RowBox[{"Six", " ", "loop", " ", "constraints", " ", "on", " ", 
    SubscriptBox["S", "ij"]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.918021775347664*^9, 
  3.9180218083051944`*^9}},ExpressionUUID->"f951a7df-f066-4dcc-9d89-\
384249955514"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"4608", " ", 
     RowBox[{"s", "[", 
      RowBox[{"5", ",", "2"}], "]"}]}], "\[Equal]", "259"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"36", " ", "z3"}], "+", 
     RowBox[{"192", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"5", ",", "3"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"s", "[", 
          RowBox[{"5", ",", "4"}], "]"}]}]}], ")"}]}]}], "\[Equal]", "31"}], 
   ",", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"s", "[", 
         RowBox[{"5", ",", "1"}], "]"}]}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"6", ",", "3"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"6", ",", "15"}], "]"}]}], ")"}]}], "\[Equal]", 
    RowBox[{
     RowBox[{"2", " ", 
      RowBox[{"s", "[", 
       RowBox[{"5", ",", "3"}], "]"}]}], "+", 
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "6"}], "]"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"s", "[", 
       RowBox[{"6", ",", "10"}], "]"}]}], "+", 
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "17"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"5", ",", "1"}], "]"}], "+", 
     RowBox[{"s", "[", 
      RowBox[{"5", ",", "4"}], "]"}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"s", "[", 
         RowBox[{"6", ",", "9"}], "]"}], "+", 
        RowBox[{"s", "[", 
         RowBox[{"6", ",", "16"}], "]"}]}], ")"}]}]}], "\[Equal]", 
    RowBox[{"12", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s", "[", 
        RowBox[{"5", ",", "2"}], "]"}], "+", 
       RowBox[{"s", "[", 
        RowBox[{"6", ",", "8"}], "]"}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9180217848397155`*^9, 3.9180217903084784`*^9}},
 CellLabel->"Out[24]=",ExpressionUUID->"a96ff8ee-176d-4ad5-b66f-0f9364362d16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]Cons\[CurlyEpsilon]", "[", 
   RowBox[{"[", 
    RowBox[{"1", ";;", "4"}], "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Extra", " ", "constraints", " ", "at", " ", "five", " ", "loops", " ", 
     "in", " ", "d"}], "=", 
    RowBox[{"4", "-", "\[CurlyEpsilon]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"%", "/.", "CoeffsList"}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.917972078330679*^9, 3.9179720793450003`*^9}, {
  3.9180195708687153`*^9, 3.918019645023327*^9}, {3.918019680686427*^9, 
  3.9180196918920927`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"526fb626-8e04-4eb3-90bd-ff6b9b2a4c3f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "73"}], "]"}]}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "13"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["3", "2"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "1"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"c", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "2"]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "2"}], "]"}], "+", 
        RowBox[{"b", "[", 
         RowBox[{"3", ",", "4"}], "]"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"c", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "2"]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"c", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "2"]}], "-", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"3", ",", "1"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      SuperscriptBox[
       RowBox[{"c", "[", 
        RowBox[{"3", ",", "1"}], "]"}], "2"]}], "+", 
     RowBox[{
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "5"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"c", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["9", "2"], " ", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], "+", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "17"}], "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"c", "[", 
          RowBox[{"4", ",", "2"}], "]"}]}], "+", 
        RowBox[{"c", "[", 
         RowBox[{"4", ",", "4"}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"c", "[", 
       RowBox[{"5", ",", "1"}], "]"}]}], "-", 
     RowBox[{"c", "[", 
      RowBox[{"5", ",", "7"}], "]"}], "-", 
     RowBox[{"c", "[", 
      RowBox[{"5", ",", "8"}], "]"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "2"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "5"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "-", 
     RowBox[{"48", " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "13"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "17"}], "]"}]}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "5"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "12"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "77"}], "]"}]}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "3"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "-", 
     RowBox[{"36", " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "10"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "18"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "2"], " ", 
      RowBox[{"c", "[", 
       RowBox[{"3", ",", "1"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"3", ",", "1"}], "]"}]}], "-", 
     RowBox[{"8", " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"4", ",", "2"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["2", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", 
         SuperscriptBox[
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "1"}], "]"}], "2"], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "5"}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "27"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "50"}], "]"}]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "51"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "74"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "76"}], "]"}]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "87"}], "]"}]}], "+", 
        RowBox[{"27", " ", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "2"}], "]"}], " ", 
         RowBox[{"c", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{"36", " ", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"c", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{"45", " ", 
         RowBox[{"b", "[", 
          RowBox[{"4", ",", "11"}], "]"}], " ", 
         RowBox[{"c", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{"27", " ", 
         RowBox[{"b", "[", 
          RowBox[{"4", ",", "12"}], "]"}], " ", 
         RowBox[{"c", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{"18", " ", 
         RowBox[{"b", "[", 
          RowBox[{"4", ",", "16"}], "]"}], " ", 
         RowBox[{"c", "[", 
          RowBox[{"2", ",", "1"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "2"}], "]"}], " ", 
         RowBox[{"c", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "4"}], "]"}], " ", 
         RowBox[{"c", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"c", "[", 
          RowBox[{"4", ",", "4"}], "]"}]}]}], ")"}]}]}], "\[Equal]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"9", " ", 
      SuperscriptBox[
       RowBox[{"b", "[", 
        RowBox[{"2", ",", "1"}], "]"}], "2"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["9", "2"], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "1"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "2"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "4"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "5"}], "]"}]}], "-", 
     RowBox[{"9", " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "5"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "-", 
     RowBox[{"18", " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "13"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "17"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "5"}], "]"}]}], "-", 
     RowBox[{"3", " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "12"}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "27"}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "50"}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "51"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "72"}], "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "78"}], "]"}]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"b", "[", 
       RowBox[{"5", ",", "87"}], "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "2"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "+", 
     RowBox[{"6", " ", 
      RowBox[{"b", "[", 
       RowBox[{"2", ",", "1"}], "]"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "4"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "+", 
     RowBox[{"9", " ", 
      RowBox[{"b", "[", 
       RowBox[{"4", ",", "11"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "-", 
     RowBox[{"6", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"b", "[", 
          RowBox[{"4", ",", "10"}], "]"}]}], "+", 
        RowBox[{"b", "[", 
         RowBox[{"4", ",", "16"}], "]"}]}], ")"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"2", ",", "1"}], "]"}]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "4"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"3", ",", "1"}], "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "6"}], "]"}], " ", 
      RowBox[{"c", "[", 
       RowBox[{"3", ",", "1"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", 
         SuperscriptBox[
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "1"}], "]"}], "2"]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"b", "[", 
       RowBox[{"3", ",", "6"}], "]"}]}], "+", 
     RowBox[{"24", " ", 
      SuperscriptBox[
       RowBox[{"b", "[", 
        RowBox[{"3", ",", "6"}], "]"}], "2"]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "1"}], "]"}], "2"], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "1"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "1"}], "]"}], "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "1"}], "]"}], "2"], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "2"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"b", "[", 
           RowBox[{"2", ",", "1"}], "]"}], "2"], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], "+", 
        RowBox[{"10", " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "2"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"3", ",", "4"}], "]"}]}], "-", 
        RowBox[{"10", " ", 
         SuperscriptBox[
          RowBox[{"b", "[", 
           RowBox[{"3", ",", "4"}], "]"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"4", ",", "3"}], "]"}]}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"4", ",", "10"}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"4", ",", "11"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"4", ",", "12"}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"4", ",", "16"}], "]"}]}], "+", 
        RowBox[{"7", " ", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"4", ",", "18"}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"b", "[", 
          RowBox[{"2", ",", "1"}], "]"}], " ", 
         RowBox[{"b", "[", 
          RowBox[{"4", ",", "19"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "2"}], "]"}]}], "-", 
        RowBox[{"16", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "4"}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "9"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "11"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "16"}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "19"}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "21"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "23"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "28"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "40"}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "47"}], "]"}]}], "+", 
        RowBox[{"16", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "49"}], "]"}]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "55"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "60"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "62"}], "]"}]}], "+", 
        RowBox[{"8", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "80"}], "]"}]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "83"}], "]"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "85"}], "]"}]}], "-", 
        RowBox[{"6", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "88"}], "]"}]}], "-", 
        RowBox[{"8", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "89"}], "]"}]}], "+", 
        RowBox[{"24", " ", 
         RowBox[{"b", "[", 
          RowBox[{"5", ",", "90"}], "]"}]}]}], ")"}]}]}], "\[Equal]", "0"}]}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.91797208003076*^9, {3.9180195637603407`*^9, 3.918019591849678*^9}, 
   3.918019624081169*^9, 3.918021400594037*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"8b298c8b-3a64-4fc4-8edf-556101e9ca9a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.91797208003076*^9, {3.9180195637603407`*^9, 3.918019591849678*^9}, 
   3.918019624081169*^9, 3.9180214006096516`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"3a47ce77-3a23-42c3-bb58-3543cb9ac314"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]Array", "[", 
   RowBox[{"[", "2", "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Terms", " ", "in", " ", "the", " ", "two", " ", "loop", " ", "beta", " ", 
    "function", " ", "with", " ", "explicit", " ", "coefficients"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9180214024421015`*^9, 3.9180214066643906`*^9}, {
  3.9180214636399217`*^9, 
  3.918021506147127*^9}},ExpressionUUID->"23098f3d-5a7e-44cb-a5ef-\
46596e0bb8c7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     FractionBox["1", "12"], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7}, {
          Null, SparseArray[
           Automatic, {7, 7}, 0, {
            1, {{0, 4, 5, 6, 6, 6, 6, 6}, {{2}, {4}, {5}, {6}, {3}, {7}}}, {1,
              1, 1, 1, 3, 1}}]}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxTTMoPSmViYGBQB2IQHWb8XfuyC6dD31/R6R7Kb+zjWtN7X9f/tz/XuCpP
A8iftkD8aU/LG/uKRUKHRYH8LR7HdwT3cTtk+W/4l6r8x377u2l/FwD5DFBQ
0jqnkLVCwGGWwJK3DkD1MPHTfxIjhYD8HqMcveNr/9ozKKv137zzyv791FDm
92Z/7Y9s/GXNOuGV/ZyWKxaJ+/7YHzq4Qmar3yt7+6JZ+qkuf+zvXL5zh1/y
lf3leYaKzid/26f1nrI3ff/SPueY5Vdn39/2e5PieO0uvrRfsc9WbOOFX/an
KiYy2+x/aV82wdrtSvAve6XcF6ctd760vyrixRGf99n+jLBQiBGQr+TPbtr0
8ZP9h8c+tcZA9ddzvX3el3yyD97gXWkCNG+OvZTAhx8f7Stmac7XAtqnb8rx
+mztR3v7+h5DFqB7CkoPHbnI/NG+8oJq5gqge+8WPbnm3P3Bnjssrvl7/yt7
q4kmTdkiH+wXq6lcPQX0b96RfbXHgP5f8ndGTHHmW/vTj/g03wH9b3Mubp3b
trf2Fg8MrBOA/j8XPP3E1O9v7SsVXoukAP3PudSAwUr3nT2v2M33jkD/n+uc
PEk4/J39pefLNzsB/f+luHAHZ+k7+za2N6fWA/0f6lCwhav9nf0Vh5XfLwH9
XyWw+i537zt746Pbd8YC/a+6/UoqC5DPMH3rywag/+tWa+sxAdXb9u/kegf0
f+fBOBUGoHnXth289w7o/4fTPn3kANqX+Tjiwhmg/zMDHoToAd3Dc1Hu+AWg
/1uSREQ7ge7duX/uHyeg/5uKDn21APpHRrn9YhbQ/26M0xelAP0LAMPyOHM=

           "], {
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
             ArrowBox[{1, 2}, 0.03774896885678436], 
             ArrowBox[{1, 4}, 0.03774896885678436], 
             ArrowBox[{1, 5}, 0.03774896885678436], 
             ArrowBox[{1, 6}, 0.03774896885678436], 
             ArrowBox[
              BezierCurveBox[{
               2, {1.4299569463551163`, 0.7020941564214853}, 3}], 
              0.03774896885678436], ArrowBox[{2, 3}, 0.03774896885678436], 
             ArrowBox[
              BezierCurveBox[{
               2, {1.429954018426393, 1.0564804220031214`}, 3}], 
              0.03774896885678436], ArrowBox[{3, 7}, 0.03774896885678436]}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.03774896885678436], DiskBox[2, 0.03774896885678436],
              DiskBox[3, 0.03774896885678436], 
             DiskBox[4, 0.03774896885678436], DiskBox[5, 0.03774896885678436],
              DiskBox[6, 0.03774896885678436], 
             DiskBox[7, 0.03774896885678436]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"2", ",", "1"}], "]"}], ",", 
     RowBox[{"-", "1"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7}, {
          Null, SparseArray[
           Automatic, {7, 7}, 0, {
            1, {{0, 4, 6, 7, 7, 7, 7, 7}, {{2}, {3}, {4}, {5}, {3}, {6}, {
              7}}}, {1, 1, 1, 1, 2, 1, 1}}]}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1z3lIkwEYBvDPI++8KhBDTRss0g2FtMPomUcehErTUMMsrWWaJTRvK9TS
TglFDccWaWiXB5lJHpmlxVSaYKTpTCkP5rHDmdvnvs/qC+qFh/ef54/n556c
wRcYEwTBZvL3c2cGOEbzC+Ae9ZgOaFiFdbjHcJiKgplJQG/GogJvSgYDY7UU
hshzFqufDSD+XVvaGDViOgvix9R3+9wk+OVG3QuK2cCotKM802DM+9+z6urb
NfPbmLcvJ1tU+ciEJ40sutN5lgLPljc7sLqE7gpXy5EQChHhK2KyYxlfFa8q
2z0pSDaZuvwqVgK+hH/uNgqNYY4nT0eqEJpQzGaZMvtKp9ZatqvxxPqduF9v
gM6qNjptUY0XEo7qlMaA3B2Epc0JDexbhgs2lAY4VgW7uH3QoIcT8k2sNqCq
PIkjua5DSg7LwV9rwJFK+Vjzsg6Hsi4mjq8bEGxXnF8Uo4cgLiVQaEaht14i
HuvSw7HTIdTIicKSK9cu04PE7nyReR6XQoEny8H5Jgkrr0K/T+EUvLccF5Yt
k3icLqxXplKgNny7K6LWwUrOS2/NptFINsR5M/73denykWoaQbLExQOM/2EM
34rdSqNJMtjszvg7tsoHH0hpyNrbWy9EqCDILhn2mqDBejp2v8FZjbvxV19+
nKfhPGo7yV9Q40yslBCoaJjNN9lfTtDAprZhj8kKjW4Fu6usX4NON5fqOi0N
zAUPWTN+J5+3O6GhMR5/a9qV8Xv0eWbJFTRGf77uWYvW49qltMWCSRqRe0VK
PuO/XbM8yh6iQR0j9q+7k9DO+V1ZaKNxLcd84vkNEpsPyixkNTSefbEXcRm/
UeH50rk8Gj7CVN1hxv8H7Yw+HA==
           "], {
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
             ArrowBox[{1, 2}, 0.026198348011460898`], 
             ArrowBox[{1, 3}, 0.026198348011460898`], 
             ArrowBox[{1, 4}, 0.026198348011460898`], 
             ArrowBox[{1, 5}, 0.026198348011460898`], 
             ArrowBox[
              BezierCurveBox[{
               2, {1.5984812863070423`, 1.2278444461454745`}, 3}], 
              0.026198348011460898`], 
             ArrowBox[
              BezierCurveBox[{2, {1.893858868359521, 1.227518740068685}, 3}], 
              0.026198348011460898`], ArrowBox[{2, 6}, 0.026198348011460898`],
              ArrowBox[{3, 7}, 0.026198348011460898`]}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.026198348011460898], 
             DiskBox[2, 0.026198348011460898], 
             DiskBox[3, 0.026198348011460898], 
             DiskBox[4, 0.026198348011460898], 
             DiskBox[5, 0.026198348011460898], 
             DiskBox[6, 0.026198348011460898], 
             DiskBox[7, 0.026198348011460898]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.918021407196436*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"4304cff3-c2b3-4c8e-a282-e44c63eeda14"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]Array", "[", 
   RowBox[{"[", 
    RowBox[{"6", ",", 
     RowBox[{"1", ";;", "5"}]}], "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "First", " ", "five", " ", "terms", " ", "in", " ", "the", " ", "six", " ",
     "loop", " ", "beta", " ", "function"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9180214116522884`*^9, 3.9180214178213134`*^9}, {
  3.9180215092602377`*^9, 
  3.9180215209186697`*^9}},ExpressionUUID->"e80afc42-b1de-497b-8dd8-\
d062c5790074"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["319", "640"]}], "-", 
        FractionBox[
         SuperscriptBox["\[Pi]", "4"], "240"], "+", "z3"}], ")"}]}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, {
          Null, SparseArray[
           Automatic, {11, 11}, 0, {
            1, {{0, 2, 4, 7, 8, 9, 10, 12, 12, 12, 12, 12}, {{2}, {4}, {3}, {
              8}, {4}, {7}, {9}, {5}, {6}, {7}, {10}, {11}}}, {2, 2, 1, 1, 1, 
             1, 1, 1, 3, 1, 1, 1}}]}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1kX001Ikax+fFTM38hpAkFE2zsWu6yqwVi+dRlLysvB1jKcViuyOE3GU1
MVO7xEp5WWJjOWG9tJWWarG13HKvt1hUshTlpW4bM7Lz7s6ec+9zznOec57P
+fzxfZ6tkQkB0RQSiSTQ9l8zxm14yqmcwAILN+v5Vyqw6Sv4nu3CQraxUQ5F
dxHiFO8LuFUUvLSu8vnVvjcQEm1Q8jpXB+OCHjyp8dKAPbQzHSpUIBZGXJyN
o2KzafVvMz2LIFvqvWPQvQrcoCZXXshbqA1oag8KW4QLlzevy3psgE2Li/27
3ObgPv35mvXNVCT9r+bDtzUM5YzBVyP89PDoYfj//puj7gOB8iXgj+7/h/0C
gbuLb+RpLikhsjh07ZySQM3AzaQtHko4ubDvWxGLhT+5Mity3yjAa23vJxpT
Fk7rpE+nFSmAdK+q3N+KhabHhZQtTgoQ7SnZdXIXCz/IIzKaJ+Wg//HUuihH
Fgq3TicdFsnB8l71GWNg4Z8ZWfmx78mhWvbH5SenWdhnyBA9XpWCN3udl5+Y
hc3ygP7EaiksXLG2OHuGhYUty8WD7lIwCP5XTLqWm+TWe3PnJLDmzkSnbSYL
vd6LiujMkcDBbz8xrUtnId0ik93BlcCTzJlfZpJYWBNBro14uATZLp6erz5n
4amzy2UTKUvAfGjqmJxA4EfXjmzUEyvhTt7pe2nRBOqPBRK5VkrYm2oU23qI
wGbj0fwdvQrIC/zq1x18Aj/Xl/hz47V5b5WZzgQReKmhKbpTXwENsU6RjwMJ
tBQdMTNrkYPn60AHvWAC6c6UF2nBcpAYpUyLtf4c28fWUCaDJJ+7qn1lBLbf
+o0tHpaCeFh8QnGZQHujZNe8k9q8vX1+87UE5vxwwN5lkxQKfX59SVwnsLRn
7GpfhwQO0ErtIjoIfLjz6UBilAS2cMxfjfdq/7fitSGCKYFdXzDSUicI/Cmm
yrXvxhI47zZjWr8l8Muqas5/wpfgMf08aXyUiR868/oSz6lAsOD0Z10NE3lz
n/2SnKKCQmvdNHUiE2d6HgwejFKByL3irMyFiZbQwzYMUcGZ27oBbUwmWlEj
ZZ1+KqCG8hz4jxj4wn20NsxXBfHiwkp5DQPN/TaULmi5cDbm3e1EBhY5Sjxj
tb6hdeaJ/u/oGDBv1WXyQgXGjT+yev9Ox/ExXnfWogo67H635OymY55LVPsA
WQ2lU1mNKzQ6bqqIOf5uoxpqD3Ejj4zQUGr+8+15OzUc7lmoEtbQsDUzvqk0
QA0J38zw45NpyO64IJKkqkGnzHnV252GiW1Brc8q1XBHty51fJqJBe0t3o3F
avDbRNp8q4WJk62pp8s61XB0Uj5SJ2ait7QsWDqtBpMDbevvBzCRFeLrWUPR
wPYHR/9tu5WJs4++LyrZrAFyCj2Y8paBKR9d8ejgaaBeyTsW1s5AzncjLkwP
DTQJo3RCcxjYnPvMNdlfA3g3IzOulY4CJ+PbnEkNHNx2cIwrpuMLjvRY9UsN
/Ox7zXXAj47mtrywnfMacHozui3BnI5PEmsZ/VruHLl/cccCDSc/xKk0rc8V
jqmsW2lo3oh2Hw9rILCjXigU07A3r2aPyT0NzFYGnfTxp2Gfw6i9WaMGbIU7
ZF9XKiHPb6jUZpSCvPohvf5DSnBji4YKf6Tg+dp9jtkmShjoS2ssz6Xg9pKR
9OlBBYQXXU/iH6NgybGJMfoZBdwVJSZOelLQef8RB7a9AmryPafwAwqGPRAE
RM3I4Rxxc+qCLgVthwT5inw5CCw+PT4tISM3/OgXrJFlKBe/z9+WTcJpcsag
zall6FANgjiBhMaB8ut0zjLQMkjG5FASvm4YmBvqkULVqZi/NbiT0EJ0+ESX
QAoZ4a8Lz9mR8JrH6VhDXSnUqorIzWwSfm05Mb7SJIHtwTYTphtI2LC268YP
3hLIrqjnTjBI6OhfbnNikxLk4+Z713tQMcxRROXcUsCn7EuFI45U5BlNpa7l
K+Bp+s74PVwqdj9ajQuRy0HHbPzpZ+ZUlF09v+JZIYdn8sNuHkwqDtCjuUZu
cvhS2R36xzsKkvnTem/nZNCV/s42boqCbWpVtN4FGbyUlm/su0/Bm9kSP8sx
KWzgCyi64WTMvijJbcuSworAoOCQGxnrDDW1Mlsp/D6fUXCVQ0bfxaw1Rs8l
cHc5aFWfTsaOrpyo3cUS4MysV5e8JGFQy8YrF30kcKPBuzuwS3uP63mDvmsk
AMF7L4dVkvDm052zF/+5BMtWy2NdaST8L7i/D/o=
           "], {
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{
               1, {3.622562532421356, 1.4182631936571364`}, 2}], 
              0.039876511943645526`], 
             ArrowBox[
              BezierCurveBox[{
               1, {3.3580845650092286`, 1.392263361124198}, 2}], 
              0.039876511943645526`], 
             ArrowBox[
              BezierCurveBox[{
               1, {2.995437248491521, 1.7051715653804718`}, 4}], 
              0.039876511943645526`], 
             ArrowBox[
              BezierCurveBox[{
               1, {3.0236790778499953`, 1.995401409722429}, 4}], 
              0.039876511943645526`], ArrowBox[{2, 3}, 0.039876511943645526`],
              ArrowBox[{2, 8}, 0.039876511943645526`], 
             ArrowBox[{3, 4}, 0.039876511943645526`], 
             ArrowBox[{3, 7}, 0.039876511943645526`], 
             ArrowBox[{3, 9}, 0.039876511943645526`], 
             ArrowBox[{4, 5}, 0.039876511943645526`], 
             ArrowBox[
              BezierCurveBox[{
               5, {1.491407211206602, 2.0852343028535896`}, 6}], 
              0.039876511943645526`], ArrowBox[{5, 6}, 0.039876511943645526`],
              ArrowBox[
              BezierCurveBox[{
               5, {1.3457766158380895`, 2.328308323731156}, 6}], 
              0.039876511943645526`], ArrowBox[{6, 7}, 0.039876511943645526`],
              ArrowBox[{7, 10}, 0.039876511943645526`], 
             ArrowBox[{7, 11}, 0.039876511943645526`]}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.039876511943645526], 
             DiskBox[2, 0.039876511943645526], 
             DiskBox[3, 0.039876511943645526], 
             DiskBox[4, 0.039876511943645526], 
             DiskBox[5, 0.039876511943645526], 
             DiskBox[6, 0.039876511943645526], 
             DiskBox[7, 0.039876511943645526], 
             DiskBox[8, 0.039876511943645526], 
             DiskBox[9, 0.039876511943645526], 
             DiskBox[10, 0.039876511943645526], 
             DiskBox[11, 0.039876511943645526]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["2767", "1920"]}], "+", 
        FractionBox[
         SuperscriptBox["\[Pi]", "4"], "60"], "-", 
        RowBox[{"6", " ", "z3"}]}], ")"}]}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, {
          Null, SparseArray[
           Automatic, {11, 11}, 0, {
            1, {{0, 3, 6, 9, 9, 10, 11, 13, 13, 13, 13, 13}, {{2}, {4}, {5}, {
              3}, {4}, {8}, {4}, {7}, {9}, {6}, {7}, {10}, {11}}}, {1, 2, 1, 
             1, 1, 1, 1, 1, 1, 3, 1, 1, 1}}]}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1j3tMU3ccxWtvobgi1jJbJMIUcShMEcWqYPz+lkpgQQQEpCAvUYKPoOAD
BUWNMpBqoAMfyBuUx6AoCFUUxA6rbLysnVAQ0altgfJab+u9VayMJdtJTk4+
yfnjnKXRh3fEUCkUives/82HfVHt2VkE5HXdUilo7yFw57Lllmv/hs783Hfv
HEjI4Hr3zN00B9l6nHhSLDRCaFm5ITPPAGeo5tmJUj0EptB4D4g5iPKfBH+F
tzI/mqFsB8fOtbxB2DIlv3X8DgP1mUD0eSUB//eCPIYnS0c/QdMJQ2lJMwWJ
SlVX1nWZIh73gM39MSb6fv7KMwm/UBBn3COV+XgB4rsvUOw+jUNisH+LIJgA
/jz1T36VSvDLbHWN8yZgjend7NQdKhDF2Q3E8wgIvxkRW/dVBV85mj15MPvv
VbwirkYNTint1uOzfDdrQ8FO/jDwtfzumK0E5AyFBNFMRsBL7tFL8yGAJTz2
lFk/Ao6OMo40hIBaTZkFO2wUsPe2Tz86ksC1pnrOj9aCrfXKe93uJOzjWN0f
vKcFmq42rNGPhKsbLzx6/A0OLjZV/ML9JJz3Et/OCMdhAo/RJKWRkL3KPs3s
Dg4U49bpjZUkCGt8MfMZHE6yZQ7tnSQctAx4ttdHB5y1bp0WehKSCe1B5Q0d
UDy79CwuCRXKfpcvIUooiubmhkaQIK1mp0zjSmCf/k06cp6EU8k2WG2WClak
lfRW3iThZOIxY4OzGlS7ImJTJSRcQztE9XI1sNL4e+IGSEiIupfpcXIYDBFD
cwMnSegou5w/b8kIsK4Pf3aaIcG5sOlUxR8jMLadWxUuM0Ci7nKKwkoLPRUS
zeIhA0iX2NuFHtJCS3ot3qwyAJbsEhol1cLY9Jby9RoD6EvauPetceDsXhyW
PsvnppffcErAYR9Dqa5TG8CW4+wvaMdBqvG81PjGAOKYn91LbHRQvFSMXZcb
wC56LNLtqA64PN/rWTlU1HiEe9SxowFslgXPW9VCRam9pw+dFTXBr4W+McVq
Kjrnfm1Qtf0RtC5MTOlmYUh+ePMtX4UEVJHeqwoRhi7O1EQIlG0QUsoM0h3G
kLnqqt14txR8c/omGkow5JZnWB2Q/QxcqhZat8kxJOz5UNmw5ndI2r/JSlVk
ihqFz1vpFAWMUEZdl8lN0Rs8xuRhswIYlxljR0zpqNU+3vXsnn4I31L+o9id
jq6sSyV0RD94VbHqOhLoqDvZ2yg5PgATkY1rcqroiP963fr8twNgW60MmHxL
R9U+H7Q811cgH3UKaOaYoY7YAMuMo6/A4hj3tsVLKlrySfGZ+zEDnjSk1A4y
ZvcVxV2ZmBSCzlgr4/IwJGvYG5m06Rrkin39Z5IwFNWlGVqsKIAL3z16/G0d
hpglzuXE7jLofbGTHazCkIQtExcYK4AMS+qqWERDkvKlq5+5iyBWv2JUuY2G
Lu464CIyr4c74m3D9EV0VHAufrI+qAeEHZcs2d50pG/cFcvSP4f0Fn9R3yk6
Yq5/+2DzaxlMG9kvf6ihI7nDy/wJ2Quw8xq/8KWfjuqmGJ8ECjlskLAKHE3M
UFPu1sCkqT+hzY2hL3A2QxtwwRTLqheqrS0PuPHN0JggbHWVXx/8A3WMSCE=

           "], {
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
             ArrowBox[{1, 2}, 0.039725665509841024`], 
             ArrowBox[
              BezierCurveBox[{
               1, {1.3530499136112344`, 0.9515240441826112}, 4}], 
              0.039725665509841024`], 
             ArrowBox[
              BezierCurveBox[{
               1, {1.5947361792411305`, 0.9095318249376979}, 4}], 
              0.039725665509841024`], ArrowBox[{1, 5}, 0.039725665509841024`],
              ArrowBox[{2, 3}, 0.039725665509841024`], 
             ArrowBox[{2, 4}, 0.039725665509841024`], 
             ArrowBox[{2, 8}, 0.039725665509841024`], 
             ArrowBox[{3, 4}, 0.039725665509841024`], 
             ArrowBox[{3, 7}, 0.039725665509841024`], 
             ArrowBox[{3, 9}, 0.039725665509841024`], 
             ArrowBox[
              BezierCurveBox[{
               5, {2.612517805956369, 0.35674073823523456`}, 6}], 
              0.039725665509841024`], ArrowBox[{5, 6}, 0.039725665509841024`],
              ArrowBox[
              BezierCurveBox[{5, {2.75261358253087, 0.06923572737431}, 6}], 
              0.039725665509841024`], ArrowBox[{6, 7}, 0.039725665509841024`],
              ArrowBox[{7, 10}, 0.039725665509841024`], 
             ArrowBox[{7, 11}, 0.039725665509841024`]}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.039725665509841024], 
             DiskBox[2, 0.039725665509841024], 
             DiskBox[3, 0.039725665509841024], 
             DiskBox[4, 0.039725665509841024], 
             DiskBox[5, 0.039725665509841024], 
             DiskBox[6, 0.039725665509841024], 
             DiskBox[7, 0.039725665509841024], 
             DiskBox[8, 0.039725665509841024], 
             DiskBox[9, 0.039725665509841024], 
             DiskBox[10, 0.039725665509841024], 
             DiskBox[11, 0.039725665509841024]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"6", ",", "3"}], "]"}], ",", 
     FractionBox["1", "96"], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, {
          Null, SparseArray[
           Automatic, {11, 11}, 0, {
            1, {{0, 2, 5, 8, 8, 10, 10, 12, 12, 12, 12, 12}, {{2}, {4}, {3}, {
              6}, {8}, {4}, {7}, {9}, {6}, {7}, {10}, {11}}}, {1, 3, 1, 1, 1, 
             1, 1, 1, 3, 1, 1, 1}}]}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd0GtUkwUYB/B374S9+JIXxMvQAENwGpkXxLzg8whshCwlppjTzQEOj0Aq
oIBTElyhpkIDJUGcogReUMEMkUDn8dYcSkJJKmC4iQkbDIawjVvra885//M/
vw//L8/0yO1hUpIgiBBb/uuwKQpLYYYj7pDd7Iz1MYLU7sz2wLcsrM/fJexe
MwCCs3H+eRUEztfufRga3gkvZT6byupYKO1eX25d2wpFT05FR3H6IFqzdm6Z
H4mV1TL774NJnLDXfrViFhOH418kcdh6yGr+y21/Uj+Mjd22+qMDY5Bful73
aiqJOyHdxOIPA/G/C/CK0il3DoNEsqj4GFkImfJLla6/dYHF13StfrYj+gxO
kP/p2gnTjs6KrXRyROOIoeWfIwYII3iBOjONfHYi/WhED38vW3RI2kyj14QL
ubXJejhSnprOV9FYsb9v1Ir3HSAfe3DLxUIaI7OSCnemdICid59YkU6jSrww
tJzRAWr1kS3OEhq/8dsR6adoh/x1DNEXqQ7YTi24UX5IB5NULH6a0AGrF1Xc
qXPTQfwK/a/Jvg74kozfdataC1y2hAwe74Bf7Vknq5RoQZ8CHqM7KFxdW8Lv
pbXgffbg3ad3KXSrLplWdOs17CgwTb1xkkLXREPZ+5TX0JQwv+NpAoXe7twQ
p6WvQeCe83WalkaXBwcCVPIuuNX3dNnJKho5ia+am7hdQHYvO56WbfNsz4Q5
RBf4u2Qs/DyWRjPb07/lWie075aGO3BpNMbscnYRd0LNl88LXrjRGKfdwHYm
O4HdUONYPzAaD1+Z9Jg8bYDjS+8NjHo+GkXNeY3uCw0Qrf6s26+PwgfnN3of
/+QtKJVcq+oPCr898OPy6TVtcEnu111ynUJteLhBxGuDc61BjXa5FGZGPTuk
UL+BVeGZdfoUCt0bPMx2QW+gKXuf8zYRhZba9XLqtg6c7AsMeQEUrmlrufpu
ng58N9b/tO9jCse1V9JDp7WglFyZWVPQDyoX38Df80lsuej/mBzsBwM/WrO4
nERxTpVRIDJDzLqByLD7JLY3yExJKjMsvmecMaaRxNAcJ495nhaIOCFWRLaR
+IA7+JJ32AIZ6rJjPBOJuSsNpXt6LMAbsj96bci2F5+WZQutUB91c9UZOybG
KB8q4sYSqBtHbLBGMbE0ONnrUYDNl3k+0q1MFGZr3gpTCGx8QxiD45j4QR23
YqSUwIqLJxuLbU6dcjA6r5XAdzMnXt8Tw8SGSnUDNYmBzYIPn6ilTPT9Jahn
zkoG9goEhhwxE4syilv1qQwkvM6Et6xhYv0SXtmp2/0gm17NiXIisbSZmcWe
aYbvTFT2ZYrEhGcjGmmWGZSm5eXJDBJdJ8uLA81mULgFae4PMnD4AouVEmGB
ewWqknwrAzd7DJ6788gCRREbsvptVl0v8tIusEJu3sSQpiEGBtKjQpUFNvtu
nBHEtP2nd/fehLkEnteenVsYQaJqOEybuplAn5VrezK3kshJ14RMOUFgb+ql
dmsiiZuFyPHQEOhydcjQkkbi5CWOmDZE4Ap5rHDBDySKhHF3xn/KwHFGybSu
QhJPreIIqjYx8Kj1/c+sChKrE3s8RVkMrPL2WhpfS+K/QdIczg==
           "], {
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
             ArrowBox[{1, 2}, 0.035818571921515316`], 
             ArrowBox[
              BezierCurveBox[{1, {3.348534888427035, 0.6803623425113317}, 4}],
               0.035818571921515316`], 
             ArrowBox[{1, 4}, 0.035818571921515316`], 
             ArrowBox[
              BezierCurveBox[{1, {3.193614363062131, 0.8741814186533607}, 4}],
               0.035818571921515316`], 
             ArrowBox[{2, 3}, 0.035818571921515316`], 
             ArrowBox[{2, 6}, 0.035818571921515316`], 
             ArrowBox[{2, 8}, 0.035818571921515316`], 
             ArrowBox[{3, 4}, 0.035818571921515316`], 
             ArrowBox[{3, 7}, 0.035818571921515316`], 
             ArrowBox[{3, 9}, 0.035818571921515316`], 
             ArrowBox[
              BezierCurveBox[{
               5, {1.8164445660288453`, 2.485877850858601}, 6}], 
              0.035818571921515316`], ArrowBox[{5, 6}, 0.035818571921515316`],
              ArrowBox[
              BezierCurveBox[{
               5, {1.8543236486413968`, 2.189540044461946}, 6}], 
              0.035818571921515316`], ArrowBox[{5, 7}, 0.035818571921515316`],
              ArrowBox[{7, 10}, 0.035818571921515316`], 
             ArrowBox[{7, 11}, 0.035818571921515316`]}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.035818571921515316], 
             DiskBox[2, 0.035818571921515316], 
             DiskBox[3, 0.035818571921515316], 
             DiskBox[4, 0.035818571921515316], 
             DiskBox[5, 0.035818571921515316], 
             DiskBox[6, 0.035818571921515316], 
             DiskBox[7, 0.035818571921515316], 
             DiskBox[8, 0.035818571921515316], 
             DiskBox[9, 0.035818571921515316], 
             DiskBox[10, 0.035818571921515316], 
             DiskBox[11, 0.035818571921515316]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"6", ",", "4"}], "]"}], ",", 
     RowBox[{"-", 
      FractionBox["11", "30"]}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, {
          Null, SparseArray[
           Automatic, {11, 11}, 0, {
            1, {{0, 3, 5, 7, 8, 10, 11, 13, 13, 13, 13, 13}, {{2}, {3}, {5}, {
              4}, {8}, {4}, {6}, {9}, {6}, {7}, {7}, {10}, {11}}}, {1, 2, 1, 
             2, 1, 1, 1, 1, 2, 1, 1, 1, 1}}]}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxd0nlQU1cUBvBoS18UU59lV1tliUhkURYRhJ5LKspIWJRKC40UWkihIEho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           "], {
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
             ArrowBox[{1, 2}, 0.042321819502537994`], 
             ArrowBox[
              BezierCurveBox[{
               1, {3.1221821811003125`, 1.0721354183265928`}, 3}], 
              0.042321819502537994`], 
             ArrowBox[
              BezierCurveBox[{1, {2.870237371041129, 1.072147025167008}, 3}], 
              0.042321819502537994`], ArrowBox[{1, 5}, 0.042321819502537994`],
              ArrowBox[
              BezierCurveBox[{
               2, {4.2615869086548575`, 1.0720283979879075`}, 4}], 
              0.042321819502537994`], 
             ArrowBox[
              BezierCurveBox[{
               2, {3.949730812204363, 1.0720249134092386`}, 4}], 
              0.042321819502537994`], ArrowBox[{2, 8}, 0.042321819502537994`],
              ArrowBox[{3, 4}, 0.042321819502537994`], 
             ArrowBox[{3, 6}, 0.042321819502537994`], 
             ArrowBox[{4, 9}, 0.042321819502537994`], 
             ArrowBox[
              BezierCurveBox[{
               5, {1.9522084008505327`, 1.0722314183221875`}, 6}], 
              0.042321819502537994`], 
             ArrowBox[
              BezierCurveBox[{
               5, {1.750164666990189, 1.0721954607097381`}, 6}], 
              0.042321819502537994`], ArrowBox[{5, 7}, 0.042321819502537994`],
              ArrowBox[{6, 7}, 0.042321819502537994`], 
             ArrowBox[{7, 10}, 0.042321819502537994`], 
             ArrowBox[{7, 11}, 0.042321819502537994`]}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.042321819502537994], 
             DiskBox[2, 0.042321819502537994], 
             DiskBox[3, 0.042321819502537994], 
             DiskBox[4, 0.042321819502537994], 
             DiskBox[5, 0.042321819502537994], 
             DiskBox[6, 0.042321819502537994], 
             DiskBox[7, 0.042321819502537994], 
             DiskBox[8, 0.042321819502537994], 
             DiskBox[9, 0.042321819502537994], 
             DiskBox[10, 0.042321819502537994], 
             DiskBox[11, 0.042321819502537994]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b", "[", 
      RowBox[{"6", ",", "5"}], "]"}], ",", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["184", "5"]}], "-", 
        FractionBox[
         RowBox[{"19", " ", 
          SuperscriptBox["\[Pi]", "4"]}], "50"], "+", 
        FractionBox[
         RowBox[{"684", " ", "z3"}], "5"], "-", 
        FractionBox[
         RowBox[{"501", " ", "z5"}], "5"]}], ")"}]}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, {
          Null, SparseArray[
           Automatic, {11, 11}, 0, {
            1, {{0, 3, 6, 8, 10, 12, 12, 14, 14, 14, 14, 14}, {{2}, {3}, {
              6}, {4}, {6}, {8}, {4}, {5}, {7}, {9}, {6}, {7}, {10}, {11}}}, {
             1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 2, 1, 1, 1}}]}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdUntUjHkA/b5vvi99Y0MqUjnpJa08psTJod9dJXropU10erBTu42sMlPS
Q3Zp64TsJklYU0Qp2rDW2nPSItmT6MVq8ijUZtVWU1Fp5tvZf/eec88999w/
7h/3Wm3bGRTNUBTlo+N/mqfYe3l0UIwn2f0GllY0slcW+fbEibFM9eangpkf
yObUv+/1t4qQPOL67YvWSXKqKb8wqI/CV8ue7/D8ZZAYOWVuUBprSNe10QfK
bBqVbh+rrIr1ENNw6HVXG4OijmSjguJ+4pdwxiHdapyYrZvG0j6GGFaxER2F
Q8Rqc/jeehkF6n/w+aNllkv+EKGW2PnHF+aSJkNF04lyCob/hBYHe4tRFim7
uC2fgsoxvD7UUoz5MbXOzQkUilZGLK1V8yhzOCwKC6Tw1OSte+ldHjE5lkFG
zhTGFOv9bI7xqL06x+CT2RTGrcPiQ6Q8bodeOFExIZDpGX25YU48DgxNPyY0
CCT5Y+FnAYI+lq5RXl5SIpCtkrvVPfP10HPKMYFP0pAktVzyVs1BtWqPbHGg
hlzvT/Q0reEQ3P/IJEKiIcI8z+VHszmkG/h6VczSkKxKvnpPEAd1ZlWrHa0h
o3UNNe/MObjd05OrBidJvPK7Sr6bRUfE3MaW7kmy8IBofPgSC7+q+liTzkny
+/botIFZYsRVzC8SmdNI8391v/0lj/Otqb22pjTeO5y+/qGMx4hllknxTBpS
98i7sbt4mNU6RaeKafQ9tCYBq3gEp0kv3hAouDDDixv0eMQesvaIVFNI1Iy4
TzTr4/ybxjm7X1HIqTl3Z/K0PpTLFAV8EwX5yCPno3UcPtxRDPTJBfIsPq0n
K49DiTHHz/UWiPqBAXc4ioP00g42wVwgwynz7GuXcCj7sWs/26slRqoMiRvF
IXTo8fholZYE/ixea9PC4smViYIYuZbMvDP1ck4pC5Vr/vIUJy3poGe05abo
ck94berXEHvbUFlKtZaUVvQRjzEa9jsfGq/Q9QQd2Z26yojB84GMjXFZArlv
vn1KyUIGsZ/qm6hGBeIv7k2I+YzBwe6rqZa6H+TITv6ZFsxggSJ8hWMcBalZ
1Lt2KYO9Lf5JQ6UUvGoHJuW7GOQOmLEbOinsCTyjXZPO4KT2eJvSgkXqlsQ2
B0aERYsabeI3sXhbPx5pLxbBKkyx7fs8FnqC5KbfdBGMn5fnvmhkwVEjj08Z
irDzROjBFTwHu60dn8/QeZcNrEuyB4epi0wPlxuI4H3yeFJ6Bof7xaszZFNE
UOU7RNje5HC2f8bLEC2DXzMXDBW90pJzeQnNCyNpPE32re3dJJB9LzwkpiE0
WBO5+3CjQFZvlNm0+9NY5xbts9KagrXlhS27fGmcnTBafzScwpp9uapuHxoF
aV6KrkKd/ybgvbMfjZyLg1foNgoRN7IDwjbSsGi3Y5qn0Wi0M3gWGkbDobek
xdaHxaPFr6tJJw1X7uuofZkstLfyrk57R+PIF1Fn1t5i8Sbauq5Mt4+jmg8L
GmNRY/LXU45nsP+264MDSzmMJRa5WVgwqH+pqfztSw4Z0tnlnRIGtsoQ3yen
ObwfFLt4ejM4V/dD8bUW3b/ajsW7RTP4Fwlb/Rg=
           "], {
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
             ArrowBox[{1, 2}, 0.03903219802638462], 
             ArrowBox[
              BezierCurveBox[{
               1, {2.9788873430866167`, 1.8252325530617588`}, 3}], 
              0.03903219802638462], 
             ArrowBox[
              BezierCurveBox[{
               1, {2.867249624825001, 2.1176658324709265`}, 3}], 
              0.03903219802638462], ArrowBox[{1, 6}, 0.03903219802638462], 
             ArrowBox[{2, 4}, 0.03903219802638462], 
             ArrowBox[{2, 6}, 0.03903219802638462], 
             ArrowBox[{2, 8}, 0.03903219802638462], 
             ArrowBox[{3, 4}, 0.03903219802638462], 
             ArrowBox[{3, 5}, 0.03903219802638462], 
             ArrowBox[{4, 7}, 0.03903219802638462], 
             ArrowBox[{4, 9}, 0.03903219802638462], 
             ArrowBox[
              BezierCurveBox[{
               5, {2.2964288106407866`, 2.439102633958278}, 6}], 
              0.03903219802638462], 
             ArrowBox[
              BezierCurveBox[{
               5, {2.3497844134540617`, 2.106556792714279}, 6}], 
              0.03903219802638462], ArrowBox[{5, 7}, 0.03903219802638462], 
             ArrowBox[{7, 10}, 0.03903219802638462], 
             ArrowBox[{7, 11}, 0.03903219802638462]}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.03903219802638462], DiskBox[2, 0.03903219802638462],
              DiskBox[3, 0.03903219802638462], 
             DiskBox[4, 0.03903219802638462], DiskBox[5, 0.03903219802638462],
              DiskBox[6, 0.03903219802638462], 
             DiskBox[7, 0.03903219802638462], DiskBox[8, 0.03903219802638462],
              DiskBox[9, 0.03903219802638462], 
             DiskBox[10, 0.03903219802638462], 
             DiskBox[11, 0.03903219802638462]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9180214183559074`*^9, 3.9180215097001057`*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"b1a659c1-8b50-4c96-befc-d2c3a8c33e71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SArray", "[", 
   RowBox[{"[", "1", "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Diagrams", " ", "contributing", " ", "to", " ", 
    SubscriptBox["S", "im"], 
    SubscriptBox["\[Lambda]", "mjkl"], " ", "at", " ", "five", " ", "loops"}],
    "*)"}]}]], "Input",
 CellChangeTimes->{{3.9180214234689603`*^9, 3.9180214247242513`*^9}, {
  3.918021524282988*^9, 3.9180215462638674`*^9}, {3.9180216732658215`*^9, 
  3.918021680811813*^9}},ExpressionUUID->"c58960cc-146a-47e2-8b32-\
92a9dae0acc7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"5", ",", "1"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {
          Null, SparseArray[
           Automatic, {10, 10}, 0, {
            1, {{0, 4, 6, 9, 11, 11, 12, 12, 12, 12, 12}, {{2}, {3}, {5}, {
              6}, {4}, {5}, {7}, {8}, {9}, {5}, {6}, {10}}}, {1, 1, 1, 1, 1, 
             2, 1, 1, 1, 1, 2, 1}}]}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw9kH841AcAxo+suoUuYsRCk9kenWs5WtFLVuwsj65YLWKh/LinK2qjdEpm
D1PKeUro0CRR6WRDP0RHa8VWieOunR/f+8Elc3y/l1/N7Hn29D7P+7zP55/3
eZ/XYQ+fG21Io9E4c/4vHXk50yGGNO8ZA4e89I4hiPKJ1tSLJALePC+RKBRw
j2q442Ri7B1TF3T/PvtvbHTcbfRnEQErayN9UIEMSbFh9sMXKND+l2d51mZK
NYTRR83v8YQkTr9iRDOLFnvnhuThivQtzDMMLkS6mHn7+c1e3JmkQyI9FkV5
DG/b84fSHXmP3/XUPP5kJNxwFkva80UsAwqfjV/OOdgsR8DKpkKmNQWB5KCY
T8ngmZPWImZSGJEcXWSyUgauDyv0ug+F4lXbZluCelA7mbbSkkth88slXhbJ
3VDmboodCKfA4OuSjomkGCpbOkOPp2DdccMutbkL+sduvhmJFExnBukXBzox
mB69T9BNoSY/Z3KeuQT7466FchQU7pEmvse5zZAHHjm7p5+CbXWs/Sn7+7Dz
esBqnePdeq3qQcEd0CV2tIReCtk2gtY6i3pMnJwMj5NRqCiVe54Q1mJ/7k2O
+DkFS36d7RpLMSyN/+IGPKJQaNNUeBdVMNBHCu35JLrGvzFp+06Oq/wzhbej
SKTbXO5xvyDDcoFfhkEYiT7Toq1EQw9M4aCe/JrEvgOJ1cE93ZhoEfxSHkyi
5vMdGrMJKTxvPdxODyGR9lP9jhJLKa6ez8t02Eni1UxA6kl2F1jH5ILXu0mM
frqozCe4E/Yexj+rJCQO6ztWbZloBjPMRfttG4lwf3/DzHVNWMOfTsmUklDa
ZxRbGdxD5MLGpmAVCVOeUU7DuQa0NjGyGikSFU6zP0x5/IqXCY0OtxdSiGkP
DZapa9D28jjHazmFXSL60WJONeazK/zWu1MQ28dkntFWwGXdrR/ZIMAcl3de
Su5DeWnl1hQXAs45HpUiv34on8QPVH9EgOG9Te9rOYC9l87xOx0JHNMGRlip
BmBXHxow7EqA2xWVUHqLQMvqQeXrLwiMfxVPRJ1QQq7f0NYeSeBp+/rewS0q
WCiKG5KzCVhPvwistVKjV6EsWcFQo+ifD5dwRKMgkgtS0zaqUdbakHzeUIcb
H3ilJAnU6OudzzobrUNV9i7LfokacW4LC2Ye6iAOOM4Wmmlw94WQXuI0hjdh
GT4RcRqseJCs2Jg+hhfPXDcsfaKBrez9iuu9Y5BxXg8ddhuEfPHwpsq147iS
Oh0RGKjCbcH1qSrDPlybqDe+WafCWi3f/XJtH7J4e+hRcztdluX+fiS+H08F
MRarD6gxRYYlNjkNQOp1yo1oVEPEPsxdoB5AR03VHwFGGogV3zspKgiIggKf
+Hhr4GxuJny2X4lLr+ZVliZo4FH6ZRTPQwXesP9Zjn4I17Z225SvGsWVjqsC
/XItggbLOhYJR3E3n7a3y0uLRudTz7ZMjiLSLHtWytVicRQjyzVCh2XOXPlI
mBZTO23MD/2mm/sxJWZpuBYsV2t/BXMMcucNk34hWpQt+HiEdW4MwWfYktO+
WpR2bu9mvh3Dv7iaU+E=
           "], {
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
             ArrowBox[{1, 2}, 0.040371004000767055`], 
             ArrowBox[{1, 3}, 0.040371004000767055`], 
             ArrowBox[{1, 5}, 0.040371004000767055`], 
             ArrowBox[{1, 6}, 0.040371004000767055`], 
             ArrowBox[{2, 4}, 0.040371004000767055`], 
             ArrowBox[
              BezierCurveBox[{
               2, {1.3985827276408913`, 0.2513071753761348}, 5}], 
              0.040371004000767055`], 
             ArrowBox[
              BezierCurveBox[{
               2, {1.2399479076487236`, 0.2310392707133863}, 5}], 
              0.040371004000767055`], ArrowBox[{3, 7}, 0.040371004000767055`],
              ArrowBox[{3, 8}, 0.040371004000767055`], 
             ArrowBox[{3, 9}, 0.040371004000767055`], 
             ArrowBox[{4, 5}, 0.040371004000767055`], 
             ArrowBox[
              BezierCurveBox[{
               4, {0.5679898100693309, 0.8831311967472303}, 6}], 
              0.040371004000767055`], 
             ArrowBox[
              BezierCurveBox[{
               4, {0.8542229301681941, 0.8185292100694198}, 6}], 
              0.040371004000767055`], 
             ArrowBox[{6, 10}, 0.040371004000767055`]}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.040371004000767055], 
             DiskBox[2, 0.040371004000767055], 
             DiskBox[3, 0.040371004000767055], 
             DiskBox[4, 0.040371004000767055], 
             DiskBox[5, 0.040371004000767055], 
             DiskBox[6, 0.040371004000767055], 
             DiskBox[7, 0.040371004000767055], 
             DiskBox[8, 0.040371004000767055], 
             DiskBox[9, 0.040371004000767055], 
             DiskBox[10, 0.040371004000767055]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"5", ",", "2"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {
          Null, SparseArray[
           Automatic, {10, 10}, 0, {
            1, {{0, 3, 5, 8, 9, 10, 11, 11, 11, 11, 11}, {{2}, {3}, {6}, {
              4}, {6}, {7}, {8}, {9}, {5}, {6}, {10}}}, {2, 1, 1, 1, 1, 1, 1, 
             1, 3, 1, 1}}]}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdxX04EwgAx/EpV6GaynmejtQtlHK6ovN2129NyiR56YpCppxDRV4u5W55
RkUpUkkrbmnYhepR3hphSMvLdkWPttnm3aSFWS/M3N2/932ez/P9NiTKJ3Qe
gUBw/9d/37s5cJGJAYFc8VA82nhoFDVR4ct1Uiew5sRMSWSsCB6FqzfY7zUg
93zIwpaGUVx/HMXc6CwE4X8lc4KY6ziDuJ+YyUvPfocGwtHEmxMTKHA/4KHd
TyQn6RQLdCls0PJpQg8HItmZEtEatn0an/W/zOnlLiML6DPK1gXvEK1gb7J6
24W28IDwTt85+OvuDxa81EJVmdljNziMtZGkn0zitcgoEqmF1GGcD1XYNZlo
4V1s9LS7YgjH/Gy+m3s2i3iRyOae9RBcffesmH94FtaxyvWM4kHU31RzF2k0
wO88U57tINxzkhvcszVwodpP/NU8gLP+nrSvbDRgPfiz6wxtAOkbaS/SDn3E
+iPrOry2SyG5RqybHldj5Lyjv/PlHjBa9M1pKWoIJwN3vn0vwbata3fMfq2G
jy5XlXpEgr6T9ETDwik8+DDmekcpxq7jA0t77KZwQpt6yi9DDPNRhm4hT4VJ
vzXjalcxLOO2aR7sVcGNJSKxlothGzRomeqpBdt47KHV4lFsHWGZXRXPwtOJ
yqdPKrAiFEYHw2dxdfj6ufZ2BRKCC4osP2swrgzJ25ingGkuQeaYqkHeQOKu
8iMKdOuvnOtaqcHh4xvMLpspQN9mdPTH0hn43KsxknSMQFDIO1hKmYFtuevB
v+NGIEnoatgcrYZFVfU7rW0/DJ1YtLGFaiSvIgkFgj4wnWzCbPKncGE0m11J
64Px2TdEO0yBqYrI+aToxfhptdpepoJXOj3rza+96DrmpIxhqBDH3bHwrlQO
hzCdIRMrFX6oo7dydssxr6OdF/Z6EvmBV1vSgmWYJp7kDHTykWLL0R9sfYjr
Fbcumtq9wPc+pAPX5h7DQ+/KJoPS5zCk35QakquQtyqTlENuRseN1flD7Bqk
xFOsb39oRBOL7V17ox4Ug8FX4qc80BzS4zJGeHjVtWXA8F4DRDeML6VRm/G0
0kJPzqlHyPJhXZfKFkQvyXZUhOaCL/E7OmXTg+i6KGLnuWzoHcptSoiUIrrH
7RHldiaEnO5gRYkMBM/pikjfC1iw4JnK5bQc9QTfpEghHYu8657zV/WiPiA+
ZZ0qBp787fXsxl4knSzNWmv9C2JkK0tjIvpAaJLK3D4FgOrl8lK4rB/Czgxv
OzMh5A2ipIqyJyjzc/d9vVSIPDfLiKL31XCp4X6ulQrA/TIkNDavA0kg6X59
VoCPgX94nrLiwZUXdXqNjgCaNAbzCrcJCbvfSJUhHYj14he17myBQ9RE2Z2C
duiOQV7C5yOhoGQJk98GxsgLVjmlDZ1BsQeUzDqIWqhlpXEysEn+d9MLa0Gc
f8u++Wc5miqnGj/+xsUJpnPtfKUc5H7HZQlLqrEvSe1axejF4mt55vTICrSV
f/P84oo+POHm6+dkPUZj1SW6BasPprRL++JTHgFBZzZtXd8PVkD15pfn7mOP
xRNqeHE//gHW/Fcs
           "], {
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{1, {1.61805105174929, 0.4689034759468852}, 2}], 
              0.03952326141461168], 
             ArrowBox[
              BezierCurveBox[{
               1, {1.4830757499945446`, 0.7680930580527452}, 2}], 
              0.03952326141461168], ArrowBox[{1, 3}, 0.03952326141461168], 
             ArrowBox[{1, 6}, 0.03952326141461168], 
             ArrowBox[{2, 4}, 0.03952326141461168], 
             ArrowBox[{2, 6}, 0.03952326141461168], 
             ArrowBox[{3, 7}, 0.03952326141461168], 
             ArrowBox[{3, 8}, 0.03952326141461168], 
             ArrowBox[{3, 9}, 0.03952326141461168], 
             ArrowBox[
              BezierCurveBox[{
               4, {0.015516069344804113`, 0.2966842887137741}, 5}], 
              0.03952326141461168], ArrowBox[{4, 5}, 0.03952326141461168], 
             ArrowBox[
              BezierCurveBox[{
               4, {0.2380954007028923, 0.3800924079714763}, 5}], 
              0.03952326141461168], ArrowBox[{5, 6}, 0.03952326141461168], 
             ArrowBox[{6, 10}, 0.03952326141461168]}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.03952326141461168], DiskBox[2, 0.03952326141461168],
              DiskBox[3, 0.03952326141461168], 
             DiskBox[4, 0.03952326141461168], DiskBox[5, 0.03952326141461168],
              DiskBox[6, 0.03952326141461168], 
             DiskBox[7, 0.03952326141461168], DiskBox[8, 0.03952326141461168],
              DiskBox[9, 0.03952326141461168], 
             DiskBox[10, 0.03952326141461168]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"5", ",", "3"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {
          Null, SparseArray[
           Automatic, {10, 10}, 0, {
            1, {{0, 4, 6, 9, 10, 11, 12, 12, 12, 12, 12}, {{2}, {3}, {4}, {
              5}, {4}, {6}, {7}, {8}, {9}, {5}, {6}, {10}}}, {1, 1, 1, 1, 2, 
             1, 1, 1, 1, 1, 2, 1}}]}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1kX9Yy3kAx/d86YdKp3UmRloppfKjPBHV+6O5S35c+dWSeLIUzumHpIhL
3VVylKPy4+S46Xo0HDk7IkULF3XqsNpqlixntTXbtLK2nXse936e1/P65/Xf
m8VNXpVA0Wi0pR/5z4LFPfV8O2vCL5pR7LDlDZJkXJvNMiN86yRzYuy7ELc4
SZWmdyDxx6u35za9xUmf6+zsTaPIZq+Ce5/ta0dITMmYixNopG/qleqQCDW+
n1c3/Y1+AF6K2YzlvD64+T8pdSafE9qn1T/b2cbqdSS5OnEPh/cBAsWxoJ0M
BtnoHL2yPr0P/3eTueo5F2wHcGTSyPlkiQn2jNy1jj1dCP5xYucCphnUixVe
9XQpqmyL5HnrzRCP2jZnUoAUYd+GXp5xxgxpSWa23QopXIKN/VSXGbd3bN9f
yJFiQ5WFi86eRix+y3t/aK0Uw4PGyTGzaKTy/VgGPUyKCrerIeciaMSVezpl
uo8UpqSl735gUCTQg141JroTdtckzJ8DKJJVkj6zdnYn/OeeXflNFEW4FpEs
D6MEDuURd2XpFPF8GmYfXytBqQXuvy2hyLMG7Y1TqRJkdqw27rpOEa3ygH5w
ogS7bQfWpbRShB/KElwRiOHjd25Ck4oi47pX1RjCxAh/fpDb0mjCAatxgUmh
Etxw7evKoZkhr1gUfPtvMarzWScyg8wo/9Bt2JkiRubMZWOL95hxZ1py8FMn
MQ6Yvcaf/8OMrU5MuWVzBxa2HlYVDpoxs4fexj7SgcY+a186k0bGr1EKL63r
QJvvaY77QhqJvh8ZHufXAZ89c20cKIqk5D/KDd0oQntFrzfHlSJ9mjVdHLYI
aRqpZ20oRYoCu4zSuSIsMiW0zYqnSPtefbrMT4TLG9ian76jyI3VirQNwSKM
lE2JUvEoUvN6+F7EGhH8nonEjkKKHKOPb7qYIcKh4t6M4R6K5LXJyqMqRbjI
y4qQHjWhwc0uzk+uwq818d53PUz4x7a7v2qvCkm3yqS+NUZ4umZwMyap4HeC
e3XHMiPojyMFT4VKJA8d968Tj0Dh1nL27R4lhqx4UxO2joAZ75GuClRigZW/
F09ngE2rO9PCQgmLYUNHbbYBQfK618sl/bhzkE8ej36Po7FZ3oFdCgir5S1W
xTrIvgx50nRXgcqRr3R8Jx2CZdVLbvIVeJD8Smg8r0UV/1qf3QUFEsNj8tje
WuTMv47mSgUcZ5fmNPyuQZZkqp1eoPj4l/5VQ4gGrWvPReW0KhDu9DL/0J/v
sJyXtDVWr4B2npfL7U0mrGcXFwZUqCFkOQhz+o1w+no3fdpNNWa4pLnn7jaC
XSmYt61RjReWV1gUzYj6of4ppidqZMjcX4UVjsCnThkmbVGjbPWt6lP0EXRP
23HK+rEameWu7cFnDDiaWsnJvqdGzsPYxL0eBtzstfZcUq3GfI5dcwFfh8bF
zWX7EgcwOvz5/l8CdBiM3hInDBrAF0sSCmT3tZA/SLSUWA2ghbMrLT9SC4Zl
XefLhyrY3KoYFL3UQLkxqHFonwp/laU+mpCqgciKMXHVdBVOll7IKhitgZPz
pSLnh0ocv3SYs+X0OwRZ5jBPxCrxL+s3Qbc=
           "], {
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
             ArrowBox[{1, 2}, 0.04595212215692983], 
             ArrowBox[{1, 3}, 0.04595212215692983], 
             ArrowBox[{1, 4}, 0.04595212215692983], 
             ArrowBox[{1, 5}, 0.04595212215692983], 
             ArrowBox[
              BezierCurveBox[{
               2, {2.1566902809906034`, 0.5096043036902219}, 4}], 
              0.04595212215692983], 
             ArrowBox[
              BezierCurveBox[{
               2, {2.1331986440627113`, 0.3269688084942966}, 4}], 
              0.04595212215692983], ArrowBox[{2, 6}, 0.04595212215692983], 
             ArrowBox[{3, 7}, 0.04595212215692983], 
             ArrowBox[{3, 8}, 0.04595212215692983], 
             ArrowBox[{3, 9}, 0.04595212215692983], 
             ArrowBox[{4, 5}, 0.04595212215692983], 
             ArrowBox[
              BezierCurveBox[{
               5, {1.5308796028146308`, 0.7750122758393339}, 6}], 
              0.04595212215692983], 
             ArrowBox[
              BezierCurveBox[{
               5, {1.4796848698326497`, 1.1080183688744203`}, 6}], 
              0.04595212215692983], ArrowBox[{6, 10}, 0.04595212215692983]}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.04595212215692983], DiskBox[2, 0.04595212215692983],
              DiskBox[3, 0.04595212215692983], 
             DiskBox[4, 0.04595212215692983], DiskBox[5, 0.04595212215692983],
              DiskBox[6, 0.04595212215692983], 
             DiskBox[7, 0.04595212215692983], DiskBox[8, 0.04595212215692983],
              DiskBox[9, 0.04595212215692983], 
             DiskBox[10, 0.04595212215692983]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"5", ",", "4"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10}, {
          Null, SparseArray[
           Automatic, {10, 10}, 0, {
            1, {{0, 3, 5, 8, 9, 10, 11, 11, 11, 11, 11}, {{2}, {3}, {4}, {
              4}, {6}, {7}, {8}, {9}, {5}, {6}, {10}}}, {2, 1, 1, 1, 1, 1, 1, 
             1, 2, 2, 1}}]}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1lXs0FPgCx2cmzJCV0JRHimyU12KvtNH3l1HJRg+iW1h0Wm225Lkir0Kl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           "], {
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{
               1, {2.5732467002964086`, 0.6262026637985765}, 2}], 
              0.0460404644914853], 
             ArrowBox[
              BezierCurveBox[{
               1, {2.6402009922262537`, 0.9948257564304547}, 2}], 
              0.0460404644914853], ArrowBox[{1, 3}, 0.0460404644914853], 
             ArrowBox[{1, 4}, 0.0460404644914853], 
             ArrowBox[{2, 4}, 0.0460404644914853], 
             ArrowBox[{2, 6}, 0.0460404644914853], 
             ArrowBox[{3, 7}, 0.0460404644914853], 
             ArrowBox[{3, 8}, 0.0460404644914853], 
             ArrowBox[{3, 9}, 0.0460404644914853], 
             ArrowBox[
              BezierCurveBox[{
               4, {1.8060812012316276`, 0.11380164148824663`}, 5}], 
              0.0460404644914853], 
             ArrowBox[
              BezierCurveBox[{
               4, {1.7652141861335258`, 0.41923241037543907`}, 5}], 
              0.0460404644914853], 
             ArrowBox[
              BezierCurveBox[{
               5, {1.0125012009004737`, 0.48553143513132785`}, 6}], 
              0.0460404644914853], 
             ArrowBox[
              BezierCurveBox[{
               5, {1.2396589360180752`, 0.6139398386821878}, 6}], 
              0.0460404644914853], ArrowBox[{6, 10}, 0.0460404644914853]}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.0460404644914853], DiskBox[2, 0.0460404644914853], 
             DiskBox[3, 0.0460404644914853], DiskBox[4, 0.0460404644914853], 
             DiskBox[5, 0.0460404644914853], DiskBox[6, 0.0460404644914853], 
             DiskBox[7, 0.0460404644914853], DiskBox[8, 0.0460404644914853], 
             DiskBox[9, 0.0460404644914853], 
             DiskBox[10, 0.0460404644914853]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.918021425321233*^9, 3.9180215468922396`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"4dcb569c-37f5-46a7-a7d7-a7bc4e4a8c3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"SArray", "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", 
     RowBox[{"1", ";;", "4"}]}], "]"}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "First", " ", "four", " ", "diagrams", " ", "contributing", " ", "to", " ", 
    SubscriptBox["S", "im"], 
    SubscriptBox["\[Lambda]", "mjkl"], " ", "at", " ", "six", " ", "loops"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9180215490434427`*^9, 3.918021567555406*^9}, {
  3.9180216881818104`*^9, 
  3.9180216954032063`*^9}},ExpressionUUID->"4431a1a0-5b68-448c-bbb9-\
6be872d1bce8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "1"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, {
          Null, SparseArray[
           Automatic, {11, 11}, 0, {
            1, {{0, 3, 5, 8, 9, 11, 11, 12, 12, 12, 12, 12}, {{2}, {3}, {4}, {
              4}, {7}, {8}, {9}, {10}, {6}, {6}, {7}, {11}}}, {2, 1, 1, 1, 1, 
             1, 1, 1, 2, 2, 2, 1}}]}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw9lHs0FPoWx2ekGWkiQqHyKiG5oQ4h3x+dpEIl1KEH0UmMuBE5rZPnIXpJ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           "], {
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
             ArrowBox[
              BezierCurveBox[{1, {2.480880672446793, 0.7599379872410701}, 2}],
               0.04540098853253936], 
             ArrowBox[
              BezierCurveBox[{
               1, {2.5541554549726735`, 1.1299656015323027`}, 2}], 
              0.04540098853253936], ArrowBox[{1, 3}, 0.04540098853253936], 
             ArrowBox[{1, 4}, 0.04540098853253936], 
             ArrowBox[{2, 4}, 0.04540098853253936], 
             ArrowBox[{2, 7}, 0.04540098853253936], 
             ArrowBox[{3, 8}, 0.04540098853253936], 
             ArrowBox[{3, 9}, 0.04540098853253936], 
             ArrowBox[{3, 10}, 0.04540098853253936], 
             ArrowBox[
              BezierCurveBox[{
               4, {1.790584315471213, 0.05104141774774848}, 6}], 
              0.04540098853253936], 
             ArrowBox[
              BezierCurveBox[{
               4, {1.6594102990718722`, 0.3478074644373536}, 6}], 
              0.04540098853253936], 
             ArrowBox[
              BezierCurveBox[{
               5, {0.9753582654044906, 0.3229723555501803}, 6}], 
              0.04540098853253936], 
             ArrowBox[
              BezierCurveBox[{
               5, {0.8419179263514307, 0.08276752747426362}, 6}], 
              0.04540098853253936], 
             ArrowBox[
              BezierCurveBox[{
               5, {0.5313407903677233, 0.8577820158627054}, 7}], 
              0.04540098853253936], 
             ArrowBox[
              BezierCurveBox[{5, {0.802020190868047, 0.7767279453692115}, 7}],
               0.04540098853253936], ArrowBox[{7, 11}, 0.04540098853253936]}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.04540098853253936], DiskBox[2, 0.04540098853253936],
              DiskBox[3, 0.04540098853253936], 
             DiskBox[4, 0.04540098853253936], DiskBox[5, 0.04540098853253936],
              DiskBox[6, 0.04540098853253936], 
             DiskBox[7, 0.04540098853253936], DiskBox[8, 0.04540098853253936],
              DiskBox[9, 0.04540098853253936], 
             DiskBox[10, 0.04540098853253936], 
             DiskBox[11, 0.04540098853253936]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "2"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, {
          Null, SparseArray[
           Automatic, {11, 11}, 0, {
            1, {{0, 4, 6, 9, 12, 14, 14, 15, 15, 15, 15, 15}, {{2}, {3}, {
              4}, {7}, {5}, {6}, {8}, {9}, {10}, {5}, {6}, {7}, {6}, {7}, {
              11}}}, {1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 1, 1, 1}}]}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJwBwQI+/SFib1JlAgAAACsAAAACAAAAtJ3g6qw/BUBMsAMf72XsPwstJzVC
rQtArJYCqJvBwT8fTQUlUxjxPxY8Nnsgj+4/UGpnNEbuDEAskJJmBIXoP4qp
1PBcwxBA2pXwW3jd5D/CKsFdwbwQQAAAAAAAAAAAUKe/HZLiDUDQ9v1K6Zf3
Pwj3pDUqMuA/dAv0i+/a/D8wFszc8LnbPyzfhI9CEcQ/AAAAAAAAAAAVluXN
1QDwPxLM5hpVZBFA0Gx/z6z6AkCmr5m3hFQMQLT1sVlfT8M/n9I+//R+DEA8
8D68qaPDP5f5s42ZqQxAcumH3TXXwz9LoHsjWdQMQNLqXTjl6cM/HXUXcRr/
DEDUQZ68rNvDP1K8BCbEKQ1A0Fq/1ZSswz+ETbn/PFQNQFKL1GW5XMM/c0uY
2Gt+DUDCvwu1SezCP9aOiUEf0A9AAAev4xaktz+r/sYf6/kPQGgs9SSUgrY/
+rYYop0REECcxglzGSG1P/FybJz7JRBAWN/IF3iAsz93P8VvAzoQQFxdCcGm
obE/3gAMQKlNEEAIVx7dgQuvP2aQMWvhYBBAUOtglAxcqj8h/RGQoHMQQHC6
ItWzN6U/UIiF0IM/DEAY0HNlXee4P8dhRhoCZQxAqLfUBTFVtj/XgJFwcosM
QMwBdmF2/bM/pQMfEb6yDED0z/uOkOGxP6+c0LfN2gxAAE48OL8CsD+cFHis
iQMNQHDN9rk7xKw/5oPi0NksDUDYASBWRgGqP7vzH6+lVg1AqEys2EC+pz8d
NxEYWagPQICRktDgqoK/DDXw8IfSD0CASh/d27GJvz7GpMoA/Q9AYELM25Kv
jr+6Bsk/1RMQQEBZ3aSI0JC/I/GW5jUpEEAwodqCTEKRv3zEerGVPhBAMJYq
rNGskL/4V7X451MQQACZxUPhII6/demHHCBpEECA8PUaO9yIv+4cP4U=
           "], {
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
             ArrowBox[{1, 2}, 0.03918427988887223], 
             ArrowBox[{1, 3}, 0.03918427988887223], 
             ArrowBox[{1, 4}, 0.03918427988887223], 
             ArrowBox[{1, 7}, 0.03918427988887223], 
             ArrowBox[{2, 5}, 0.03918427988887223], 
             ArrowBox[
              BezierCurveBox[{
               2, {3.844776536833197, 0.18853601911145115`}, 6}], 
              0.03918427988887223], 
             ArrowBox[
              BezierCurveBox[{
               2, {3.7991537840715752`, -0.04981507085764199}, 6}], 
              0.03918427988887223], ArrowBox[{3, 8}, 0.03918427988887223], 
             ArrowBox[{3, 9}, 0.03918427988887223], 
             ArrowBox[{3, 10}, 0.03918427988887223], 
             ArrowBox[{4, 5}, 0.03918427988887223], 
             ArrowBox[{4, 6}, 0.03918427988887223], 
             ArrowBox[{4, 7}, 0.03918427988887223], 
             ArrowBox[{5, 6}, 0.03918427988887223], 
             ArrowBox[{5, 7}, 0.03918427988887223], 
             ArrowBox[{7, 11}, 0.03918427988887223]}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.03918427988887223], DiskBox[2, 0.03918427988887223],
              DiskBox[3, 0.03918427988887223], 
             DiskBox[4, 0.03918427988887223], DiskBox[5, 0.03918427988887223],
              DiskBox[6, 0.03918427988887223], 
             DiskBox[7, 0.03918427988887223], DiskBox[8, 0.03918427988887223],
              DiskBox[9, 0.03918427988887223], 
             DiskBox[10, 0.03918427988887223], 
             DiskBox[11, 0.03918427988887223]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "3"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, {
          Null, SparseArray[
           Automatic, {11, 11}, 0, {
            1, {{0, 4, 6, 9, 12, 13, 13, 14, 14, 14, 14, 14}, {{2}, {3}, {
              5}, {7}, {5}, {6}, {8}, {9}, {10}, {5}, {6}, {7}, {6}, {11}}}, {
             1, 1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 2, 1, 1}}]}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJw1Uns0lAkcHa+W4fvm2/QQvaxNg44sk5LW72dVaFZF7Mwu68ispMRJjtVO
pgcaoV3EpqMIE8OYGlPaHjqftG2LovbUWNZjsD2IMVOZoaS15+zec+655/5x
/7i/37WPTgyJMWYwGNxZ/qsOqr5GXq0pmsW4VlZqX4LLLz7KnAALPPKdOVnG
LYJFshHfigotPCG/KjgiGocI/uoXnGYKy4cdC+RzR0BoXnku1cQKRYVmSfMk
fSCWK9lDSyhk/Afjo88++NkReCRdZctJnwL2fo+2tSfU8LW/yL7U6z08fLNe
P4/fBdMtiQH+Lffh/1y9Xzdnn1YLzquqZ8paKMwvWtvhRpugd0yeo/kcJq6z
+Oawo6EGrpWtqNvmycS8/tX1D3PlMGNpsdMrlol/ShacTtisAMHb8G3SYiam
3k8raf6hHqJORLofbmXiC/OyTnm0Eob0d8Tnp5k4vav/bdV7JcwVuJRrXC2R
U5DhF8K9DNZ1ygbuTkusqzFvODrrvcXs5mk2ifHx5R5853oQqkgGN5zEX4PG
6i17FRCdEFEaf5LERs84o/1fKCBqY6bGjyYRd9/j3Wu4CIH6d/sua0nUPrpV
2BVUB/zLtZ3n7Fm4Pfv32MytNRDb5L/mWTALbVKWOORfvwDyUKE28SgL1fQC
hV1+Ofx0i209aMxEtecWiZs8h34cHNG+133Wi93Xpa/8mf47csrlSjQTUZF1
e2/wOfq1nbSo9BQTm8quE0xpOd3zYOl88i4TGZ53HhpYErqr0j/mqX72nt7t
wrn9F+gm7yKTj5wsMSBO1eM/r5o2yhH6hoVbYnGVj1p9sZp22qULmuNAoo09
MeShk9FOl1KjBWEksl+ZMp5oZTTfTi2sF5N4reRGgihMRvdkbXr0x3Vy9j9e
7NxltXTXwoArNS9JPL/LcKlhm5T2mVNSYbOEhVELnaqJ5xfo9CQRz3grCwPk
Ls5GzytoI7l1b6Botr9cppVXlNLPgv46RMVRKNnstiecHAXFetXV4RAKR6cO
uVmdGoWRzzZJij6nsKmvvNV2+RioRvVPlztR6OnPueLRMAYZxw4Xn55P4Y7C
RVUzwRoIO2sVZGZCYe61ttaleg0kxdqYjQyysIm3fcK9fByU7Tt8Bm+zsHU6
amyPkxaMP8nO8JohUGp8qVrvOAEvOtNtI/sJTJQkDXQfm4DhrNCQ280E0twP
B0sGJmDAp3txspTAVzcP8Bh+erh7RmF1PI9A04vHOzqq9OC+Z/JLMyGB3C2y
lnYrA6xxeFM8E0tgTxo52JRsgEV2Ik4aj0DbZP7J3X0GCMkZCrKRUJhs7iDf
GDEGG8XSks4SCjVvrpoUrtbAXUGVb2gBhayINE7qBw2847YOnBJTWFr4Gzul
bRwSDjZ0nRVSGLUhJTc7UAtxoZM+KQkUFtaNxI3XamG4Tt29MorCpzu+N1ZY
6KBX3LvixnYKayfWbyiM0QFToMtv6yUx+12WfplAD4Gtq9ruNJJ44L5vnO6m
HqynXDwrz5BILM4QCT82gHLV5jJRMonOrr15OQIDUHyeaXzQ7D4ed1jo6g3w
/MEN8bFPSXxtfkaUNm2A8Mbi6O4pAiOFsjZTv0nQFP2oyn1AIOPJI9dvMyfh
HxVvKec=
           "], {
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
             ArrowBox[{1, 2}, 0.03824879908127973], 
             ArrowBox[{1, 3}, 0.03824879908127973], 
             ArrowBox[{1, 5}, 0.03824879908127973], 
             ArrowBox[{1, 7}, 0.03824879908127973], 
             ArrowBox[{2, 5}, 0.03824879908127973], 
             ArrowBox[
              BezierCurveBox[{
               2, {3.598224533984353, 0.15325836934358353`}, 6}], 
              0.03824879908127973], 
             ArrowBox[
              BezierCurveBox[{
               2, {3.5913850207303724`, -0.13246208444721572`}, 6}], 
              0.03824879908127973], ArrowBox[{3, 8}, 0.03824879908127973], 
             ArrowBox[{3, 9}, 0.03824879908127973], 
             ArrowBox[{3, 10}, 0.03824879908127973], 
             ArrowBox[{4, 5}, 0.03824879908127973], 
             ArrowBox[{4, 6}, 0.03824879908127973], 
             ArrowBox[
              BezierCurveBox[{
               4, {3.7857611058785574`, 1.1139930378743106`}, 7}], 
              0.03824879908127973], 
             ArrowBox[
              BezierCurveBox[{
               4, {4.042207135919519, 1.2953191057269406`}, 7}], 
              0.03824879908127973], ArrowBox[{5, 6}, 0.03824879908127973], 
             ArrowBox[{7, 11}, 0.03824879908127973]}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.03824879908127973], DiskBox[2, 0.03824879908127973],
              DiskBox[3, 0.03824879908127973], 
             DiskBox[4, 0.03824879908127973], DiskBox[5, 0.03824879908127973],
              DiskBox[6, 0.03824879908127973], 
             DiskBox[7, 0.03824879908127973], DiskBox[8, 0.03824879908127973],
              DiskBox[9, 0.03824879908127973], 
             DiskBox[10, 0.03824879908127973], 
             DiskBox[11, 0.03824879908127973]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"s", "[", 
      RowBox[{"6", ",", "4"}], "]"}], ",", 
     GraphicsBox[
      NamespaceBox["NetworkGraphics",
       DynamicModuleBox[{Typeset`graph = HoldComplete[
         Graph[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11}, {
          Null, SparseArray[
           Automatic, {11, 11}, 0, {
            1, {{0, 4, 6, 9, 10, 12, 13, 14, 14, 14, 14, 14}, {{2}, {3}, {
              4}, {6}, {4}, {5}, {8}, {9}, {10}, {6}, {6}, {7}, {7}, {11}}}, {
             1, 1, 1, 1, 2, 1, 1, 1, 1, 1, 1, 2, 1, 1}}]}]]}, 
        TagBox[GraphicsGroupBox[GraphicsComplexBox[CompressedData["
1:eJxdU3sw1HkAX938fupCj5NzjOKYbOnBKKOd9PmSM5ReUuc11TnJEUdDd5re
Rx6nLlQrpU5qHdGNktOylEdCrTzKUqmw7K619vdDdr26vX/vM/OZz3zm89dn
5vOxCv7Z5+AcDoezVcf/1EXy5qj+XAMi+dRh98B2CKddMzgO31OksNDNwHHL
GBJeGCe2LTMmY0W2N+s8FbjSE2aTK6XJ5krhN7IXvYgPCjqdtmgKyV/q0x0e
ozAznAp7f1iP7I3/XNv6wwBCvqr4wt1KDS+npfxMngzc0KsLXWNMyGSDVfrt
cS14euazRz1MyeQfr/J9y+QofyFuS/U1IZz/YbJonB9Y1I/ilYILjaUUkaSI
z3i6juJCTKHdnWaKuHBX9a2cYVHb2fnq9QeK9HHd6lRlLO4oqzg+YxTp4NcI
RVEsJGcvWs+naSJuHUuosWExM8NUTyyhiao5VM3tYqD3zjHMyIYmAaKZaos0
BtvbB+o87GnyJjEuXezCQHR3Y7ughSYnxaHWrfVycKes/tJ20aS/wTlR31aO
SatYyYFemoTubymIPidD++7E8E4ZTQSWNoKI/kE0ZZWk+g/TJMRk+pCf6yB8
Om6d7x+hSQLf/AQ/ZwDHg6TMUTVNnvmZd6dopdA6PD+wUJeHX+fkXtwjxTLV
mron2yjCF958to8eRXbtEsdAb4r8FLR4VXApi/qtfvxhnZ/vkhEQGMxiW5JX
9q87KHJtxkp6bCEL9+dxwsndFDmmMfRgqhhYzJ7zjgmgiJm/c50qksGITddx
STBFum//tjfPgkFAbNUuu0iKnM89nLRJrEajt/GB3w1o0kvtWVAyIIPJ5obK
WlNd/yvu9xdvkcHs23kHu5fTRBh/ZNf034NATrhegxNNpiP3chtNB3HEcaPN
aU+aqD8KK9sSBuDrab1jKpAmbdUVBdFjUqTe26ldFUOTpU8GIzSHpIgY970y
N5kmsplba0Tv+2FYHh6buXoSna08/bsWLG57uQmtWC26P7xrVrYzmHNthXb9
Ay3C1szoW55nkCXmHRmP1kIxohJEeTEQbojfn2SnRXmUmYgzT9e/lP/WuE+D
S/Ncoqeb1WBLc8XP+Bo8+rrjQ2KGGoWCy00tXhqMGzwyrg5SI69S1XxfPoo5
Yz2rC2YVMEj3m+ZdHcVK5cEmYbYCaU7TVKzuByv8E58KNinw0OLPoQsMi/yc
JkGeQo7Bs3MZUTaLkOLVK/puyOFduO7EOjcWcWdybDMC5SDFI1PLZQwU3TEn
JJZyGPU8rWrS7dDcsG1EopKhJX1nPSXQwnJZsX+JksX1Gtvkgi1aODu/yyhp
Z3Gxvpe+rtaADWkQ+er2/0lplLk4S4Op7Z83Fl1iwfX5JcvVVYOu1/azzbo/
7NpgfjJIOQHT+N1RTe4sXvZUJV2+OoGstT8efmzCgveAW27hNYGiuwJeYz8D
x8YzjzhyFlEOwniRkQpKYdxD/WssBswTPq7NG8bjilP5FTtY2Dvfr3GzH4a1
0w0bL30WssgJLq9Mie9y3y5684RBQsT2PfvWK/G2Yzg1+xSDZJVD5lTxEHjL
XzXeIwzupETPD7Ycwst/iha4UAwK8ssuSdMU+Bd8UF+S
           "], {
            {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
             ArrowBox[{1, 2}, 0.04883054839561059], 
             ArrowBox[{1, 3}, 0.04883054839561059], 
             ArrowBox[{1, 4}, 0.04883054839561059], 
             ArrowBox[{1, 6}, 0.04883054839561059], 
             ArrowBox[
              BezierCurveBox[{2, {2.876747486696242, 0.9598670077697764}, 4}],
               0.04883054839561059], 
             ArrowBox[
              BezierCurveBox[{2, {2.652950207046249, 0.8958831697520515}, 4}],
               0.04883054839561059], ArrowBox[{2, 5}, 0.04883054839561059], 
             ArrowBox[{3, 8}, 0.04883054839561059], 
             ArrowBox[{3, 9}, 0.04883054839561059], 
             ArrowBox[{3, 10}, 0.04883054839561059], 
             ArrowBox[{4, 6}, 0.04883054839561059], 
             ArrowBox[{5, 6}, 0.04883054839561059], 
             ArrowBox[
              BezierCurveBox[{
               5, {1.4235634614044639`, 0.8685492152961024}, 7}], 
              0.04883054839561059], 
             ArrowBox[
              BezierCurveBox[{5, {1.276342426182715, 1.093393284529669}, 7}], 
              0.04883054839561059], ArrowBox[{6, 7}, 0.04883054839561059], 
             ArrowBox[{7, 11}, 0.04883054839561059]}, 
            {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[0.7]}], 
             DiskBox[1, 0.04883054839561059], DiskBox[2, 0.04883054839561059],
              DiskBox[3, 0.04883054839561059], 
             DiskBox[4, 0.04883054839561059], DiskBox[5, 0.04883054839561059],
              DiskBox[6, 0.04883054839561059], 
             DiskBox[7, 0.04883054839561059], DiskBox[8, 0.04883054839561059],
              DiskBox[9, 0.04883054839561059], 
             DiskBox[10, 0.04883054839561059], 
             DiskBox[11, 0.04883054839561059]}}]],
         MouseAppearanceTag["NetworkGraphics"]],
        AllowKernelInitialization->False]],
      DefaultBaseStyle->"NetworkGraphics",
      FormatType->TraditionalForm,
      FrameTicks->None]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9180215679723883`*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"379aa140-f332-4d34-8bbd-49dd2eff8e25"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.2, 568.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Microsoft Windows (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"78a213d8-c3ec-4c57-9ff7-449325b3c08f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 286, 4, 98, "Title",ExpressionUUID->"a5217d75-3073-49cc-9783-d44b2a76405e"],
Cell[869, 28, 344, 6, 28, "Input",ExpressionUUID->"7aa86d19-0076-42bd-9c49-be7672c4ac2f"],
Cell[1216, 36, 1164, 29, 105, "Input",ExpressionUUID->"db58d531-0945-41bd-b457-26962dea077a"],
Cell[CellGroupData[{
Cell[2405, 69, 256, 5, 28, "Input",ExpressionUUID->"1194352d-36ad-4791-b345-7e00d5ba0976"],
Cell[2664, 76, 479, 12, 54, "Output",ExpressionUUID->"e5dfebe6-527f-4f9f-8a14-5c939b641b04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3180, 93, 257, 5, 28, "Input",ExpressionUUID->"87b47610-e72a-4590-8719-f7a3921c97ca"],
Cell[3440, 100, 266, 4, 48, "Output",ExpressionUUID->"85c039f9-2b4f-40f6-b880-33d6df11471e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3743, 109, 733, 16, 48, "Input",ExpressionUUID->"7066b21a-c939-42b3-b3b2-53cf8c0f09fa"],
Cell[4479, 127, 4511, 136, 124, "Output",ExpressionUUID->"b40f7d33-c5fd-42e0-8f2a-36094bae8341"],
Cell[8993, 265, 476, 8, 32, "Output",ExpressionUUID->"7689d4e4-c717-4d87-8402-cf0dae1e55fc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9506, 278, 473, 12, 30, "Input",ExpressionUUID->"f951a7df-f066-4dcc-9d89-384249955514"],
Cell[9982, 292, 1958, 62, 52, "Output",ExpressionUUID->"a96ff8ee-176d-4ad5-b66f-0f9364362d16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11977, 359, 686, 16, 48, "Input",ExpressionUUID->"526fb626-8e04-4eb3-90bd-ff6b9b2a4c3f"],
Cell[12666, 377, 17596, 521, 386, "Output",ExpressionUUID->"8b298c8b-3a64-4fc4-8edf-556101e9ca9a"],
Cell[30265, 900, 326, 6, 32, "Output",ExpressionUUID->"3a47ce77-3a23-42c3-bb58-3543cb9ac314"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30628, 911, 478, 12, 28, "Input",ExpressionUUID->"23098f3d-5a7e-44cb-a5ef-46596e0bb8c7"],
Cell[31109, 925, 5585, 114, 204, "Output",ExpressionUUID->"4304cff3-c2b3-4c8e-a282-e44c63eeda14"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36731, 1044, 504, 13, 28, "Input",ExpressionUUID->"e80afc42-b1de-497b-8dd8-d062c5790074"],
Cell[37238, 1059, 24739, 491, 400, "Output",ExpressionUUID->"b1a659c1-8b50-4c96-befc-d2c3a8c33e71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62014, 1555, 530, 12, 30, "Input",ExpressionUUID->"c58960cc-146a-47e2-8b32-92a9dae0acc7"],
Cell[62547, 1569, 17638, 342, 183, "Output",ExpressionUUID->"4dcb569c-37f5-46a7-a7d7-a7bc4e4a8c3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80222, 1916, 564, 15, 30, "Input",ExpressionUUID->"4431a1a0-5b68-448c-bbb9-6be872d1bce8"],
Cell[80789, 1933, 18332, 350, 262, "Output",ExpressionUUID->"379aa140-f332-4d34-8bbd-49dd2eff8e25"]
}, Open  ]]
}, Open  ]]
}
]
*)


